Doubly Robust Estimation of the Hazard Difference for Competing Risks Data

We consider the conditional treatment effect for competing risks data in observational studies. While it is described as a constant difference between the hazard functions given the covariates, we do not assume specific functional forms for the covariates. We derive the efficient score for the treatment effect using modern semiparametric theory, as well as two doubly robust scores with respect to 1) the assumed propensity score for treatment and the censoring model, and 2) the outcome models for the competing risks. An important asymptotic result regarding the estimators is rate double robustness, in addition to the classical model double robustness. Rate double robustness enables the use of machine learning and nonparametric methods in order to estimate the nuisance parameters, while preserving the root-$n$ asymptotic normality of the estimators for inferential purposes. We study the performance of the estimators using simulation. The estimators are applied to the data from a cohort of Japanese men in Hawaii followed since 1960s in order to study the effect of mid-life drinking behavior on late life cognitive outcomes.

==> Figures/censplot.R <==
datan<-dat_R03[,-c(1,3:6)]
datan$time<-pmin(datan$time.moderate.impair,datan$time.death,datan$time.censor)
datan$status<-rep(1,nrow(datan))
datan$status[datan$time==datan$time.censor]<-0
datan$status[datan$time==datan$time.death]<-2
datan<-datan[,-c(8,9,10)]

names(datan)[names(datan)=='A']<-'Aprime'
datan$A<-rep(0,nrow(datan))
datan$A[datan$Aprime=='B' | datan$Aprime=='C' | datan$Aprime=='D' ]<-1

datan<-datan[,c(8,9,10,2:7)]

datan<-datan[order(datan$time),]
datan$time<-datan$time/365.25

train<-datan[complete.cases(datan),]
train$time<-jitter(train$time)



###CENSORING PLOT
library(survival)
library(ggplot2)
train$status[train$status==2]<-1


###
sc1<-survfit(Surv(time,status==0)~1, data=train[(train$A==0  & train$CASI.4<=89 &train$Age<=77 & train$E4Positive==0 & train$Education<=12 &train$SystolicBP<=148),])
sc2<-survfit(Surv(time,status==0)~1, data=train[(train$A==1 & train$CASI.4<=89 &train$Age<=77 & train$E4Positive==0 & train$Education<=12 &train$SystolicBP<=148 ),])
dataplot<-data.frame(time=c(sc1$time,sc2$time),S=c(sc1$surv,sc2$surv), Exposure=c(rep('Light Drinkers',length(sc1$time)),rep('Heavy Drinkers',length(sc2$time))))

ggplot1<-ggplot(data=dataplot,aes(x=time, y=S,color=Exposure)) +
  geom_step()+labs(y='Censoring')

##
sc1<-survfit(Surv(time,status==0)~1, data=train[(train$A==0  & train$CASI.4>89 &train$Age<=77 & train$E4Positive==0 & train$Education<=12 &train$SystolicBP<=148),])
sc2<-survfit(Surv(time,status==0)~1, data=train[(train$A==1 & train$CASI.4>89 &train$Age<=77 & train$E4Positive==0 & train$Education<=12 &train$SystolicBP<=148 ),])
dataplot<-data.frame(time=c(sc1$time,sc2$time),S=c(sc1$surv,sc2$surv), Exposure=c(rep('Light Drinkers',length(sc1$time)),rep('Heavy Drinkers',length(sc2$time))))

ggplot2<-ggplot(data=dataplot,aes(x=time, y=S,color=Exposure)) +
  geom_step()+ theme(legend.position = "none")+labs(y='Censoring')


####
sc1<-survfit(Surv(time,status==0)~1, data=train[(train$A==0  & train$CASI.4<=89 &train$Age<=77 & train$E4Positive==1 & train$Education<=12 &train$SystolicBP<=148),])
sc2<-survfit(Surv(time,status==0)~1, data=train[(train$A==1 & train$CASI.4<=89 &train$Age<=77 & train$E4Positive==1 & train$Education<=12 &train$SystolicBP<=148),])
dataplot<-data.frame(time=c(sc1$time,sc2$time),S=c(sc1$surv,sc2$surv), Exposure=c(rep('Light Drinkers',length(sc1$time)),rep('Heavy Drinkers',length(sc2$time))))

ggplot3<-ggplot(data=dataplot,aes(x=time, y=S,color=Exposure)) +
  geom_step()+ theme(legend.position = "none")+labs(y='Censoring')

##
sc1<-survfit(Surv(time,status==0)~1, data=train[(train$A==0  & train$CASI.4>89 &train$Age<=77 & train$E4Positive==1 & train$Education<=12 &train$SystolicBP<=148),])
sc2<-survfit(Surv(time,status==0)~1, data=train[(train$A==1 & train$CASI.4>89 &train$Age<=77 & train$E4Positive==0 & train$Education<=12 &train$SystolicBP<=148 ),])
dataplot<-data.frame(time=c(sc1$time,sc2$time),S=c(sc1$surv,sc2$surv), Exposure=c(rep('low',length(sc1$time)),rep('high',length(sc2$time))))

dataplot<-data.frame(time=c(sc1$time,sc2$time),S=c(sc1$surv,sc2$surv), Exposure=c(rep('Light Drinkers',length(sc1$time)),rep('Heavy Drinkers',length(sc2$time))))

ggplot4<-ggplot(data=dataplot,aes(x=time, y=S,color=Exposure)) +
  geom_step()+ theme(legend.position = "none")+labs(y='Censoring')


####
sc1<-survfit(Surv(time,status==0)~1, data=train[(train$A==0  & train$CASI.4<=89 &train$Age<=77 & train$E4Positive==0 & train$Education>12 &train$SystolicBP<=148),])
sc2<-survfit(Surv(time,status==0)~1, data=train[(train$A==1 & train$CASI.4<=89 &train$Age<=77 & train$E4Positive==0 & train$Education>12 &train$SystolicBP<=148),])
dataplot<-data.frame(time=c(sc1$time,sc2$time),S=c(sc1$surv,sc2$surv), Exposure=c(rep('low',length(sc1$time)),rep('high',length(sc2$time))))

dataplot<-data.frame(time=c(sc1$time,sc2$time),S=c(sc1$surv,sc2$surv), Exposure=c(rep('Light Drinkers',length(sc1$time)),rep('Heavy Drinkers',length(sc2$time))))

ggplot5<-ggplot(data=dataplot,aes(x=time, y=S,color=Exposure)) +
  geom_step()+ theme(legend.position = "none")+labs(y='Censoring')

##
sc1<-survfit(Surv(time,status==0)~1, data=train[(train$A==0  & train$CASI.4>89 &train$Age<=77 & train$E4Positive==0 & train$Education>12 &train$SystolicBP<=148),])
sc2<-survfit(Surv(time,status==0)~1, data=train[(train$A==1 & train$CASI.4>89 &train$Age<=77 & train$E4Positive==0 & train$Education>12 &train$SystolicBP<=148),])
dataplot<-data.frame(time=c(sc1$time,sc2$time),S=c(sc1$surv,sc2$surv), Exposure=c(rep('Light Drinkers',length(sc1$time)),rep('Heavy Drinkers',length(sc2$time))))

ggplot6<-ggplot(data=dataplot,aes(x=time, y=S,color=Exposure)) +
  geom_step()+ theme(legend.position = "none")+labs(y='Censoring')


####
sc1<-survfit(Surv(time,status==0)~1, data=train[(train$A==0  & train$CASI.4<=89 &train$Age<=77 & train$E4Positive==0 & train$Education<=12 &train$SystolicBP>148),])
sc2<-survfit(Surv(time,status==0)~1, data=train[(train$A==1 & train$CASI.4<=89 &ttrain$Age<=77 & train$E4Positive==0 & train$Education<=12 &train$SystolicBP>148),])
dataplot<-data.frame(time=c(sc1$time,sc2$time),S=c(sc1$surv,sc2$surv), Exposure=c(rep('Light Drinkers',length(sc1$time)),rep('Heavy Drinkers',length(sc2$time))))

ggplot7<-ggplot(data=dataplot,aes(x=time, y=S,color=Exposure)) +
  geom_step()+ theme(legend.position = "none")+labs(y='Censoring')

##
sc1<-survfit(Surv(time,status==0)~1, data=train[(train$A==0  & train$CASI.4>89 &train$Age<=77 & train$E4Positive==0 & train$Education<=12 &train$SystolicBP>148),])
sc2<-survfit(Surv(time,status==0)~1, data=train[(train$A==1 & train$CASI.4>89 &train$Age<=77 & train$E4Positive==0 & train$Education<=12 &train$SystolicBP>148),])
dataplot<-data.frame(time=c(sc1$time,sc2$time),S=c(sc1$surv,sc2$surv), Exposure=c(rep('Light Drinkers',length(sc1$time)),rep('Heavy Drinkers',length(sc2$time))))

ggplot8<-ggplot(data=dataplot,aes(x=time, y=S,color=Exposure)) +
  geom_step()+ theme(legend.position = "none")+labs(y='Censoring')


####
sc1<-survfit(Surv(time,status==0)~1, data=train[(train$A==0  & train$CASI.4<=89 &train$Age>77 & train$E4Positive==0 & train$Education<=12 &train$SystolicBP<=148),])
sc2<-survfit(Surv(time,status==0)~1, data=train[(train$A==1 & train$CASI.4<=89 &train$Age>77 & train$E4Positive==0 & train$Education<=12 &train$SystolicBP<=148),])
dataplot<-data.frame(time=c(sc1$time,sc2$time),S=c(sc1$surv,sc2$surv), Exposure=c(rep('Light Drinkers',length(sc1$time)),rep('Heavy Drinkers',length(sc2$time))))

ggplot9<-ggplot(data=dataplot,aes(x=time, y=S,color=Exposure)) +
  geom_step()+ theme(legend.position = "none")+labs(y='Censoring')

##
sc1<-survfit(Surv(time,status==0)~1, data=train[(train$A==0  & train$CASI.4>89 &train$Age>77 & train$E4Positive==0 & train$Education<=12 &train$SystolicBP<=148),])
sc2<-survfit(Surv(time,status==0)~1, data=train[(train$A==1 & train$CASI.4>89 &train$Age>77 & train$E4Positive==0 & train$Education<=12 &train$SystolicBP<=148),])
dataplot<-data.frame(time=c(sc1$time,sc2$time),S=c(sc1$surv,sc2$surv), Exposure=c(rep('Light Drinkers',length(sc1$time)),rep('Heavy Drinkers',length(sc2$time))))

ggplot10<-ggplot(data=dataplot,aes(x=time, y=S,color=Exposure)) +
  geom_step()+ theme(legend.position = "none")+labs(y='Censoring')

####
sc1<-survfit(Surv(time,status==0)~1, data=train[(train$A==0  & train$CASI.4<=89 &train$Age>77 & train$E4Positive==1 & train$Education<=12 &train$SystolicBP<=148),])
sc2<-survfit(Surv(time,status==0)~1, data=train[(train$A==1 & train$CASI.4<=89 &train$Age>77 & train$E4Positive==1 & train$Education<=12 &train$SystolicBP<=148),])
dataplot<-data.frame(time=c(sc1$time,sc2$time),S=c(sc1$surv,sc2$surv), Exposure=c(rep('Light Drinkers',length(sc1$time)),rep('Heavy Drinkers',length(sc2$time))))

ggplot11<-ggplot(data=dataplot,aes(x=time, y=S,color=Exposure)) +
  geom_step()+ theme(legend.position = "none")+labs(y='Censoring')

##
sc1<-survfit(Surv(time,status==0)~1, data=train[(train$A==0  & train$CASI.4>89 &train$Age>77 & train$E4Positive==1 & train$Education<=12 &train$SystolicBP<=148),])
sc2<-survfit(Surv(time,status==0)~1, data=train[(train$A==1 & train$CASI.4>89 &train$Age>77 & train$E4Positive==1 & train$Education<=12 &train$SystolicBP<=148),])
dataplot<-data.frame(time=c(sc1$time,sc2$time),S=c(sc1$surv,sc2$surv), Exposure=c(rep('Light Drinkers',length(sc1$time)),rep('Heavy Drinkers',length(sc2$time))))

ggplot12<-ggplot(data=dataplot,aes(x=time, y=S,color=Exposure)) +
  geom_step()+ theme(legend.position = "none")+labs(y='Censoring')


####
sc1<-survfit(Surv(time,status==0)~1, data=train[(train$A==0  & train$CASI.4<=89 &train$Age>77 & train$E4Positive==0 & train$Education>12 &train$SystolicBP<=148),])
sc2<-survfit(Surv(time,status==0)~1, data=train[(train$A==1 & train$CASI.4<=89 &train$Age>77 & train$E4Positive==0 & train$Education>12 &train$SystolicBP<=148),])
dataplot<-data.frame(time=c(sc1$time,sc2$time),S=c(sc1$surv,sc2$surv), Exposure=c(rep('Light Drinkers',length(sc1$time)),rep('Heavy Drinkers',length(sc2$time))))

ggplot13<-ggplot(data=dataplot,aes(x=time, y=S,color=Exposure)) +
  geom_step()+ theme(legend.position = "none")+labs(y='Censoring')

##
sc1<-survfit(Surv(time,status==0)~1, data=train[(train$A==0  & train$CASI.4>89 &train$Age>77 & train$E4Positive==0 & train$Education>12 &train$SystolicBP<=148),])
sc2<-survfit(Surv(time,status==0)~1, data=train[(train$A==1 & train$CASI.4>89 &train$Age>77 & train$E4Positive==0 & train$Education>12 &train$SystolicBP<=148),])
dataplot<-data.frame(time=c(sc1$time,sc2$time),S=c(sc1$surv,sc2$surv), Exposure=c(rep('Light Drinkers',length(sc1$time)),rep('Heavy Drinkers',length(sc2$time))))

ggplot14<-ggplot(data=dataplot,aes(x=time, y=S,color=Exposure)) +
  geom_step()+ theme(legend.position = "none")+labs(y='Censoring')



####
sc1<-survfit(Surv(time,status==0)~1, data=train[(train$A==0  & train$CASI.4<=89 &train$Age>77 & train$E4Positive==0 & train$Education<=12 &train$SystolicBP>148),])
sc2<-survfit(Surv(time,status==0)~1, data=train[(train$A==1 & train$CASI.4<=89 &train$Age>77 & train$E4Positive==0 & train$Education<=12 &train$SystolicBP>148),])
dataplot<-data.frame(time=c(sc1$time,sc2$time),S=c(sc1$surv,sc2$surv), Exposure=c(rep('Light Drinkers',length(sc1$time)),rep('Heavy Drinkers',length(sc2$time))))

ggplot15<-ggplot(data=dataplot,aes(x=time, y=S,color=Exposure)) +
  geom_step()+ theme(legend.position = "none")+labs(y='Censoring')

##
sc1<-survfit(Surv(time,status==0)~1, data=train[(train$A==0  & train$CASI.4>89 &train$Age>77 & train$E4Positive==0 & train$Education<=12 &train$SystolicBP>148),])
sc2<-survfit(Surv(time,status==0)~1, data=train[(train$A==1 & train$CASI.4>89 &train$Age>77 & train$E4Positive==0 & train$Education<=12 &train$SystolicBP>148),])
dataplot<-data.frame(time=c(sc1$time,sc2$time),S=c(sc1$surv,sc2$surv), Exposure=c(rep('Light Drinkers',length(sc1$time)),rep('Heavy Drinkers',length(sc2$time))))

ggplot16<-ggplot(data=dataplot,aes(x=time, y=S,color=Exposure)) +
  geom_step()+ theme(legend.position = "none")+labs(y='Censoring')


####
sc1<-survfit(Surv(time,status==0)~1, data=train[(train$A==0  & train$CASI.4<=89 &train$Age<=77 & train$E4Positive==1 & train$Education>12 &train$SystolicBP<=148),])
sc2<-survfit(Surv(time,status==0)~1, data=train[(train$A==1 & train$CASI.4<=89 &train$Age<=77 & train$E4Positive==1 & train$Education>12 &train$SystolicBP<=148),])
dataplot<-data.frame(time=c(sc1$time,sc2$time),S=c(sc1$surv,sc2$surv), Exposure=c(rep('Light Drinkers',length(sc1$time)),rep('Heavy Drinkers',length(sc2$time))))

ggplot17<-ggplot(data=dataplot,aes(x=time, y=S,color=Exposure)) +
  geom_step()+ theme(legend.position = "none")+labs(y='Censoring')

##
sc1<-survfit(Surv(time,status==0)~1, data=train[(train$A==0  & train$CASI.4>89 &train$Age<=77 & train$E4Positive==1 & train$Education>12 &train$SystolicBP<=148),])
sc2<-survfit(Surv(time,status==0)~1, data=train[(train$A==1 & train$CASI.4>89 &train$Age<=77 & train$E4Positive==1 & train$Education>12 &train$SystolicBP<=148),])
dataplot<-data.frame(time=c(sc1$time,sc2$time),S=c(sc1$surv,sc2$surv), Exposure=c(rep('Light Drinkers',length(sc1$time)),rep('Heavy Drinkers',length(sc2$time))))

ggplot18<-ggplot(data=dataplot,aes(x=time, y=S,color=Exposure)) +
  geom_step()+ theme(legend.position = "none")+labs(y='Censoring')



###
sc1<-survfit(Surv(time,status==0)~1, data=train[(train$A==0  & train$CASI.4<=89 &train$Age<=77 & train$E4Positive==1 & train$Education<=12 &train$SystolicBP>148),])
sc2<-survfit(Surv(time,status==0)~1, data=train[(train$A==1 & train$CASI.4<=89 &train$Age<=77 & train$E4Positive==1 & train$Education<=12 &train$SystolicBP>148),])
dataplot<-data.frame(time=c(sc1$time,sc2$time),S=c(sc1$surv,sc2$surv), Exposure=c(rep('Light Drinkers',length(sc1$time)),rep('Heavy Drinkers',length(sc2$time))))

ggplot19<-ggplot(data=dataplot,aes(x=time, y=S,color=Exposure)) +
  geom_step()+ theme(legend.position = "none")+labs(y='Censoring')

##
sc1<-survfit(Surv(time,status==0)~1, data=train[(train$A==0  & train$CASI.4>89 &train$Age<=77 & train$E4Positive==1 & train$Education<=12 &train$SystolicBP>148),])
sc2<-survfit(Surv(time,status==0)~1, data=train[(train$A==1 & train$CASI.4>89 &train$Age<=77 & train$E4Positive==1 & train$Education<=12 &train$SystolicBP>148),])
dataplot<-data.frame(time=c(sc1$time,sc2$time),S=c(sc1$surv,sc2$surv), Exposure=c(rep('Light Drinkers',length(sc1$time)),rep('Heavy Drinkers',length(sc2$time))))

ggplot20<-ggplot(data=dataplot,aes(x=time, y=S,color=Exposure)) +
  geom_step()+ theme(legend.position = "none")+labs(y='Censoring')


###
sc1<-survfit(Surv(time,status==0)~1, data=train[(train$A==0  & train$CASI.4<=89 &train$Age<=77 & train$E4Positive==0 & train$Education>12 &train$SystolicBP>148),])
sc2<-survfit(Surv(time,status==0)~1, data=train[(train$A==1 & train$CASI.4<=89 &train$Age<=77 & train$E4Positive==0 & train$Education>12 &train$SystolicBP>148),])
dataplot<-data.frame(time=c(sc1$time,sc2$time),S=c(sc1$surv,sc2$surv), Exposure=c(rep('Light Drinkers',length(sc1$time)),rep('Heavy Drinkers',length(sc2$time))))

ggplot21<-ggplot(data=dataplot,aes(x=time, y=S,color=Exposure)) +
  geom_step()+ theme(legend.position = "none")+labs(y='Censoring')

##
sc1<-survfit(Surv(time,status==0)~1, data=train[(train$A==0  & train$CASI.4>89 &train$Age<=77 & train$E4Positive==0 & train$Education>12 &train$SystolicBP>148),])
sc2<-survfit(Surv(time,status==0)~1, data=train[(train$A==1 & train$CASI.4>89 &train$Age<=77 & train$E4Positive==0 & train$Education>12 &train$SystolicBP>148),])
dataplot<-data.frame(time=c(sc1$time,sc2$time),S=c(sc1$surv,sc2$surv), Exposure=c(rep('Light Drinkers',length(sc1$time)),rep('Heavy Drinkers',length(sc2$time))))

ggplot22<-ggplot(data=dataplot,aes(x=time, y=S,color=Exposure)) +
  geom_step()+ theme(legend.position = "none")+labs(y='Censoring')


###
sc1<-survfit(Surv(time,status==0)~1, data=train[(train$A==0  & train$CASI.4<=89 &train$Age>77 & train$E4Positive==1 & train$Education>12 &train$SystolicBP<=148),])
sc2<-survfit(Surv(time,status==0)~1, data=train[(train$A==1 & train$CASI.4<=89 &train$Age>77 & train$E4Positive==1 & train$Education>12 &train$SystolicBP<=148),])
dataplot<-data.frame(time=c(sc1$time,sc2$time),S=c(sc1$surv,sc2$surv), Exposure=c(rep('Light Drinkers',length(sc1$time)),rep('Heavy Drinkers',length(sc2$time))))

ggplot23<-ggplot(data=dataplot,aes(x=time, y=S,color=Exposure)) +
  geom_step()+ theme(legend.position = "none")+labs(y='Censoring')

### no observation
sc1<-survfit(Surv(time,status==0)~1, data=train[(train$A==0  & train$CASI.4>89 &train$Age>77 & train$E4Positive==1 & train$Education>12 &train$SystolicBP<=148),])
sc2<-survfit(Surv(time,status==0)~1, data=train[(train$A==1 & train$CASI.4>89 &train$Age>77 & train$E4Positive==1 & train$Education>12 &train$SystolicBP<=148),])
dataplot<-data.frame(time=c(sc1$time,sc2$time),S=c(sc1$surv,sc2$surv), Exposure=c(rep('Light Drinkers',length(sc1$time)),rep('Heavy Drinkers',length(sc2$time))))

ggplot24<-ggplot(data=dataplot,aes(x=time, y=S,color=Exposure)) +
  geom_step()+ theme(legend.position = "none")+labs(y='Censoring')



###
sc1<-survfit(Surv(time,status==0)~1, data=train[(train$A==0  & train$CASI.4<=89 &train$Age>77 & train$E4Positive==0 & train$Education>12 &train$SystolicBP>148),])
sc2<-survfit(Surv(time,status==0)~1, data=train[(train$A==1 & train$CASI.4<=89 &train$Age>77 & train$E4Positive==0 & train$Education>12 &train$SystolicBP>148),])
dataplot<-data.frame(time=c(sc1$time,sc2$time),S=c(sc1$surv,sc2$surv), Exposure=c(rep('Light Drinkers',length(sc1$time)),rep('Heavy Drinkers',length(sc2$time))))

ggplot25<-ggplot(data=dataplot,aes(x=time, y=S,color=Exposure)) +
  geom_step()+ theme(legend.position = "none")+labs(y='Censoring')

##
sc1<-survfit(Surv(time,status==0)~1, data=train[(train$A==0  & train$CASI.4>89 &train$Age>77 & train$E4Positive==0 & train$Education>12 &train$SystolicBP>148),])
sc2<-survfit(Surv(time,status==0)~1, data=train[(train$A==1 & train$CASI.4>89 &train$Age>77 & train$E4Positive==0 & train$Education>12 &train$SystolicBP>148),])
dataplot<-data.frame(time=c(sc1$time,sc2$time),S=c(sc1$surv,sc2$surv), Exposure=c(rep('Light Drinkers',length(sc1$time)),rep('Heavy Drinkers',length(sc2$time))))

ggplot26<-ggplot(data=dataplot,aes(x=time, y=S,color=Exposure)) +
  geom_step()+ theme(legend.position = "none")+labs(y='Censoring')


###
sc1<-survfit(Surv(time,status==0)~1, data=train[(train$A==0  & train$CASI.4<=89 &train$Age>77 & train$E4Positive==1 & train$Education<=12 &train$SystolicBP>148),])
sc2<-survfit(Surv(time,status==0)~1, data=train[(train$A==1 & train$CASI.4<=89 &train$Age>77 & train$E4Positive==1 & train$Education<=12 &train$SystolicBP>148),])
dataplot<-data.frame(time=c(sc1$time,sc2$time),S=c(sc1$surv,sc2$surv), Exposure=c(rep('Light Drinkers',length(sc1$time)),rep('Heavy Drinkers',length(sc2$time))))

ggplot27<-ggplot(data=dataplot,aes(x=time, y=S,color=Exposure)) +
  geom_step()+ theme(legend.position = "none")+labs(y='Censoring')

##
sc1<-survfit(Surv(time,status==0)~1, data=train[(train$A==0  & train$CASI.4>89 &train$Age>77 & train$E4Positive==1 & train$Education<=12 &train$SystolicBP>148),])
sc2<-survfit(Surv(time,status==0)~1, data=train[(train$A==1 & train$CASI.4>89 &train$Age>77 & train$E4Positive==1 & train$Education<=12 &train$SystolicBP>148),])
dataplot<-data.frame(time=c(sc1$time,sc2$time),S=c(sc1$surv,sc2$surv), Exposure=c(rep('Light Drinkers',length(sc1$time)),rep('Heavy Drinkers',length(sc2$time))))

ggplot28<-ggplot(data=dataplot,aes(x=time, y=S,color=Exposure)) +
  geom_step()+ theme(legend.position = "none")+labs(y='Censoring')



### #missing
sc1<-survfit(Surv(time,status==0)~1, data=train[(train$A==0  & train$CASI.4<=89 &train$Age<=77 & train$E4Positive==1 & train$Education>12 &train$SystolicBP>148),])
sc2<-survfit(Surv(time,status==0)~1, data=train[(train$A==1 & train$CASI.4<=89 &train$Age<=77 & train$E4Positive==1 & train$Education>12 &train$SystolicBP>148),])
dataplot<-data.frame(time=c(sc1$time,sc2$time),S=c(sc1$surv,sc2$surv), Exposure=c(rep('Light Drinkers',length(sc1$time)),rep('Heavy Drinkers',length(sc2$time))))

ggplot29<-ggplot(data=dataplot,aes(x=time, y=S,color=Exposure)) +
  geom_step()+ theme(legend.position = "none")+labs(y='Censoring')

##
sc1<-survfit(Surv(time,status==0)~1, data=train[(train$A==0  & train$CASI.4>89 &train$Age>77 & train$E4Positive==1 & train$Education<=12 &train$SystolicBP>148),])
sc2<-survfit(Surv(time,status==0)~1, data=train[(train$A==1 & train$CASI.4>89 &train$Age>77 & train$E4Positive==1 & train$Education<=12 &train$SystolicBP>148),])
dataplot<-data.frame(time=c(sc1$time,sc2$time),S=c(sc1$surv,sc2$surv), Exposure=c(rep('Light Drinkers',length(sc1$time)),rep('Heavy Drinkers',length(sc2$time))))

ggplot30<-ggplot(data=dataplot,aes(x=time, y=S,color=Exposure)) +
  geom_step()+ theme(legend.position = "none")+labs(y='Censoring')


### 
sc1<-survfit(Surv(time,status==0)~1, data=train[(train$A==0  & train$CASI.4<=89 &train$Age>77 & train$E4Positive==1 & train$Education>12 &train$SystolicBP>148),])
sc2<-survfit(Surv(time,status==0)~1, data=train[(train$A==1 & train$CASI.4<=89 &train$Age>77 & train$E4Positive==1 & train$Education>12 &train$SystolicBP>148),])
dataplot<-data.frame(time=c(sc1$time,sc2$time),S=c(sc1$surv,sc2$surv), Exposure=c(rep('Light Drinkers',length(sc1$time)),rep('Heavy Drinkers',length(sc2$time))))

ggplot31<-ggplot(data=dataplot,aes(x=time, y=S,color=Exposure)) +
  geom_step()+ theme(legend.position = "none")+labs(y='Censoring')

##
sc1<-survfit(Surv(time,status==0)~1, data=train[(train$A==0  & train$CASI.4>89 &train$Age>77 & train$E4Positive==1 & train$Education>12 &train$SystolicBP>148),])
sc2<-survfit(Surv(time,status==0)~1, data=train[(train$A==1 & train$CASI.4>89 &train$Age>77 & train$E4Positive==1 & train$Education>12 &train$SystolicBP>148),])
dataplot<-data.frame(time=c(sc1$time,sc2$time),S=c(sc1$surv,sc2$surv), Exposure=c(rep('Light Drinkers',length(sc1$time)),rep('Heavy Drinkers',length(sc2$time))))

ggplot32<-ggplot(data=dataplot,aes(x=time, y=S,color=Exposure)) +
  geom_step()+ theme(legend.position = "none")+labs(y='Censoring')




library(cowplot)
legend <- get_legend(ggplot1)

library(gridExtra)
grid.arrange(ggplot1+ theme(legend.position = "none"),ggplot2,ggplot3,ggplot4,ggplot8,ggplot9,ggplot10,ggplot15,ggplot16,ggplot19,ggplot21,ggplot28,ggplot29,legend,ncol = 3,nrow=5)



